(Re)partitioning for stream-enabled computation

Partitioning an input graph over a set of workers is a complex operation. Objectives are twofold: split the work evenly, so that every worker gets an equal share, and minimize edge cut to achieve a good work locality (i.e. workers can work independently). Partitioning a graph accessible from memory is a notorious NP-complete problem. Motivated by the regain of interest for the stream processing paradigm (where nodes and edges arrive as a flow to the datacenter), we propose in this paper a stream-enabled graph partitioning system that constantly seeks an optimum between those two objectives. We first expose the hardness of partitioning using classic and static methods; we then exhibit the cut versus load balancing tradeoff, from an application point of view. With this tradeoff in mind, our approach translates the online partitioning problem into a standard optimization problem. A greedy algorithm handles the stream of incoming graph updates while optimizations are triggered on demand to improve upon the greedy decisions. Using simulations, we show that this approach is very efficient, turning a basic optimization strategy such as hill climbing into an online partitioning solution that compares favorably to literature's recent stream partitioning solutions.

==> plots/scripts/plotall-end_mincut.sh <==
#!/bin/bash

#params
IDX=5 # block index to plot

for i in *.log
do    
    cp graph.gp graph.gp.tmp

    p="${i%.log}"
    echo $p
    sed -i "s/OUTFILENAME/$p\_\mincut_\end\_$IDX.pdf/g" graph.gp.tmp
    sed -i "s/DATAFILE/$p.log/g" graph.gp.tmp
    sed -i "s/PLOTNAME/$p/g" graph.gp.tmp
    sed -i "s/IDX/$IDX/g" graph.gp.tmp

    gnuplot graph.gp.tmp
    rm graph.gp.tmp

done


==> plots/scripts/plotall_balancing.sh <==
#!/bin/bash

#params
IDX=3 # block index to plot

for i in pl.log
do    
    cp graph.gp graph.gp.tmp

    p="${i%.log}"
    echo $p
    sed -i "s/OUTFILENAME/$p\_\balancing_\end\_$IDX\_trimmed.pdf/g" graph.gp.tmp
    sed -i "s/DATAFILE/$p.log/g" graph.gp.tmp
    sed -i "s/PLOTNAME/$p/g" graph.gp.tmp
    sed -i "s/IDX/$IDX/g" graph.gp.tmp

    gnuplot graph.gp.tmp
    rm graph.gp.tmp

done

